Unifying First-Order Coherence, Concurrence, and Bell Correlations in Three-Flavor Neutrino Oscillations

Neutrino oscillations provide a natural setting for investigating the quantum character of flavor conversion and the distribution of quantum resources over macroscopic distances. Here, we study exact relations among purity-based first-order coherence, pairwise concurrence, and the maximal Clauser-Horne-Shimony-Holt (CHSH) value in coherent three-flavor neutrino oscillations. By expressing the evolving neutrino as a three-qubit single-excitation state, we derive the generally mixed two-qubit reductions and show that the squared first-order coherence of each flavor mode and its two associated squared concurrences sum to unity. Furthermore, a closed two-branch relation is obtained, showing that the maximal CHSH value of any reduced pair is determined by its average first-order coherence and concurrence. The branch structure follows from the correlation-tensor spectrum and yields exact conditions for CHSH violation. For the vacuum parameters and propagation ranges considered, electron preparation gives weak CHSH violations in electroncontaining pairs, while muon preparation produces a dominant utau pair with substantially stronger concurrence and Bell correlations. The comparison also identifies the thirdflavor contribution responsible for the different locations of concurrence and CHSH maxima. These results clarify the distribution of quantum correlations during flavor evolution and provide a basis for extensions to coherent matter propagation and wave-packet-induced mixed states.

==> revise_epjc_structure.py <==
"""One-time, in-place editorial revision of the currently open main.tex.
The existing TeX file is authoritative. This is not a replacement project.
"""
from pathlib import Path
import re, json, shutil

ROOT=Path(__file__).resolve().parent
path=ROOT/'main.tex'
old=path.read_text(encoding='utf-8')
if r'\documentclass[twocolumn,epjc3]{svjour3}' in old:
    raise SystemExit('The EPJC revision is already present; edit main.tex directly.')
backup=ROOT/'tmp'/'before_epjc_revision'
backup.mkdir(parents=True,exist_ok=True)
for name in ['main.tex','manuscript.md','build_manuscript.py','README_说明.md']:
    if (ROOT/name).exists():shutil.copy2(ROOT/name,backup/name)
classes=Path(r'C:\Users\ahu\Desktop\二味中微子\MS-revised')
for name in ['svjour3.cls','svglov3.clo','svepjc3.clo']:
    shutil.copy2(classes/name,ROOT/name)

def between(s,a,b):return s.split(a,1)[1].split(b,1)[0]
intro=between(old,r'\section{Introduction}',r'\section{First-order coherence, concurrence, and the maximal CHSH value}').replace(r'\FloatBarrier','').strip()
state=between(old,r'\subsection{Three-flavor state and reduced density matrices}',r'\subsection{First-order coherence}').strip()
defs=between(old,r'\subsection{First-order coherence}',r'\section{Exact relations and their proofs}').replace(r'\FloatBarrier','').strip()
relations=between(old,r'\section{Exact relations and their proofs}',r'\section{Initially electron neutrinos}').replace(r'\FloatBarrier','').strip()
electron=between(old,r'\section{Initially electron neutrinos}',r'\section{Initially muon neutrinos}').replace(r'\FloatBarrier','').strip()
muon=between(old,r'\section{Initially muon neutrinos}',r'\section{Scope and conclusions}').replace(r'\FloatBarrier','').strip()
conclusion=between(old,r'\section{Scope and conclusions}',r'\section*{Data availability and reproducibility}').replace(r'\FloatBarrier','').strip()
availability=between(old,r'\section*{Data availability and reproducibility}',r'\begin{thebibliography}{99}').replace(r'\FloatBarrier','').strip()
bib=between(old,r'\begin{thebibliography}{99}',r'\end{thebibliography}')

# Follow the reference paper's model -> relations -> two initial flavors sequence.
vacuum=between(electron,r'\subsection{Vacuum evolution and electron-flavor survival}',
               'For \\(\\alpha=e\\), the first row of the PMNS matrix gives').strip()
mixing,inputs=vacuum.split('For all figures we use',1)
mixing=mixing.replace('Both independent mass splittings are retained.','Both independent mass splittings are retained.').strip()
inputs='For all figures we use'+inputs
electron=electron[electron.index('For \\(\\alpha=e\\), the first row of the PMNS matrix gives'):]
muon=muon.replace(r'\subsection{Muon survival and flavor redistribution}','',1).strip()
state=state.replace('We use natural units, \\(\\hbar=c=1\\). ','',1)
mixing='We use natural units, \\(\\hbar=c=1\\), and the flavor convention \\( |\\nu_\\alpha\\rangle=\\sum_r U_{\\alpha r}^*|\\nu_r\\rangle\\). '+mixing

intro=intro.replace(
'General three-qubit relations provide the theoretical background for this comparison.',
'Li et al. examined trade-off relations involving pairwise CHSH tests, first-order coherence, and intrinsic concurrence in three-flavor neutrino oscillations \\cite{li2022}. Their organization into the oscillation model, analytical relations, and separate initial-flavor applications provides a useful setting for the present analysis. General three-qubit relations give further theoretical background.')
start=intro.index('Here we derive these relations directly')
intro=intro[:start]+(
'In this work, we examine the exact connection between the first-order coherence and ordinary concurrence of a selected flavor pair and its optimized CHSH value. Starting from the three-flavor density matrix, we retain the vacuum component produced by tracing out the third flavor and eliminate its population to obtain a closed piecewise relation. The local balance follows from pure-qubit complementarity and W-type monogamy, while the global balance connects with the intrinsic-concurrence relation of Ref.~\\cite{li2022}. Our emphasis is the pair-resolved formulation, its correlation-tensor proof, and the comparison of electron- and muon-initial trajectories on the same allowed surface. The paper is organized as follows. Section 2 introduces the three-flavor oscillation model and numerical inputs. Section 3 defines the correlation quantities and proves their exact relations. Section 4 applies these relations to initially electron and muon neutrinos, respectively. Section 5 contains the conclusions.')

# Shorter subsection structure: definitions together, then the actual proofs.
defs=defs.replace(r'\subsection{Pairwise concurrence}',r'\paragraph{Pairwise concurrence.}')
defs=defs.replace(r'\subsection{Bell-CHSH inequality and its optimized value}',r'\subsection{Bell--CHSH inequality and correlation tensor}')
relations=relations.replace(r'\subsection{Eliminating the third flavor}',r'\subsection{Exact coherence--concurrence--CHSH relation}')
relations=relations.replace(r'\subsection{The coherence-concurrence-CHSH relation}','')
relations=relations.replace(
'Equation (17) relates the average local purity measure to the total pairwise squared concurrence. It is a state identity and does not assert that the local and nonlocal quantities are interchangeable resources under arbitrary operations.',
'Equation (17) relates the average local purity measure to the total pairwise squared concurrence. It is consistent with the first-order-coherence--intrinsic-concurrence identity discussed by Li et al.~\\cite{li2022}. For the reduced states in Eq. (2), the spin-flipped product has at most one nonzero eigenvalue; consequently intrinsic concurrence equals ordinary concurrence. Equation (17) is therefore the corresponding single-excitation specialization, rather than an independent general resource law. The pair-resolved identity in Eq. (14) displays how its contribution is allocated to each reference flavor.')
relations=relations.replace('Equivalently,\n\n\\begin{equation}\\boxed{',
'Introduce the ordering parameter \\(\\Gamma_{ij}=2D_{ij}^2+C_{ij}^2\\). Equivalently,\n\n\\begin{equation}\\boxed{',1)

electron=electron.replace(r'\subsection{First-order coherence and concurrence}',r'\paragraph{First-order coherence and concurrence.}')
electron=electron.replace(r'\subsection{Average first-order coherence, concurrence, and CHSH value}',r'\paragraph{Average pair coherence, concurrence, and CHSH value.}')
electron=r'\paragraph{Survival probability.}'+'\n'+electron
muon=muon.replace(r'\subsection{First-order coherence and concurrence}',r'\paragraph{First-order coherence and concurrence.}')
muon=muon.replace(r'\subsection{Average first-order coherence, concurrence, and CHSH value}',r'\paragraph{Average pair coherence, concurrence, and CHSH value.}')
muon=r'\paragraph{Survival probability.}'+'\n'+muon

# Keep technical qualifications in one compact closing discussion.
conclusion=conclusion.replace('We have derived exact relationships', 'We have examined exact relationships',1)
availability=(
'The calculation and plotting script, fixed oscillation inputs, theoretical curve tables, and reconstructed experimental central-point tables are included in the accompanying project. The immediate source figures and extraction provenance are retained. The six numbered figures use fixed central inputs throughout. The correlation formulas have been checked against direct density-matrix concurrence and correlation-tensor eigenvalues; the numerical verification report accompanies the sources.')

abstract=(
'Neutrino flavor oscillations provide a setting for comparing local purity, entanglement, and Bell correlations in a single-particle multimode state. We study the exact relations between purity-based first-order coherence, pairwise concurrence, and the maximal Clauser--Horne--Shimony--Holt value in coherent three-flavor oscillations. Starting from the flavor-mode density matrix, we derive the reduced states and express the three quantities through survival and appearance probabilities. The local coherence--concurrence balance contains the squared concurrences with both other flavors. Eliminating the discarded-flavor population then gives a closed piecewise expression for the optimized Bell value in terms of the average first-order coherence and concurrence of a selected pair. Its two branches correspond to different orderings of the correlation-tensor eigenvalues. We apply the relations to initially electron and muon neutrinos using fixed vacuum oscillation parameters. Six figures illustrate the survival probabilities, coherence--concurrence balances, and allowed Bell-correlation maps. Reproduced Daya Bay and MINOS central points accompany the survival curves, while the correlation trajectories follow from the full three-flavor model. The comparison shows how occupation of the third flavor modifies the two-flavor correspondence and separates concurrence maxima from Bell-value maxima.')
header=r'''% Existing manuscript revised in place, 2026-11-03.
% EPJC two-column format; main.tex is the authoritative editable document.
\documentclass[twocolumn,epjc3]{svjour3}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{graphicx,amsmath,amssymb,bm,mathptmx,microtype,placeins}
\usepackage[numbers,sort&compress]{natbib}
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue]{hyperref}
\journalname{Eur. Phys. J. C}
\smartqed
\setlength{\emergencystretch}{1.5em}
\setcounter{topnumber}{2}
\setcounter{totalnumber}{3}
\renewcommand{\topfraction}{.95}
\renewcommand{\textfraction}{.05}
\renewcommand{\floatpagefraction}{.70}
\title{Exact relations among first-order coherence, concurrence and Bell correlations in three-flavor neutrino oscillations}
\titlerunning{Coherence, concurrence and Bell correlations in three-flavor oscillations}
\author{}
\institute{}
\date{}
\begin{document}
\maketitle
\begin{abstract}
'''+abstract+r'''
\keywords{neutrino oscillations \and first-order coherence \and concurrence \and Bell--CHSH inequality \and complementarity}
\end{abstract}
'''

body=(r'\section{Introduction}'+'\n'+intro+'\n\n'+
r'\section{Three-flavor neutrino oscillations}'+'\n'+
r'\subsection{Flavor mixing and coherent propagation}'+'\n'+mixing+'\n\n'+
r'\subsection{Flavor-mode state and reduced density matrices}'+'\n'+state+'\n\n'+
r'\subsection{Oscillation inputs and comparison with disappearance data}'+'\n'+inputs+'\n\n'+
r'\section{Exact relations between coherence, concurrence and Bell correlations}'+'\n'+
r'\subsection{First-order coherence and concurrence}'+'\n'+defs+'\n\n'+relations+'\n\n'+
r'\section{Quantum correlations in electron and muon neutrino oscillations}'+'\n'+
'We now apply the relations of Sect.~3 to the two initial flavors. The electron case is shown in Figs.~1--3 and the muon case in Figs.~4--6. Each initial-flavor discussion follows the same sequence: disappearance, local coherence--concurrence balance, and the joint CHSH map.\n\n'+
r'\subsection{Initially electron neutrinos}'+'\n'+electron+'\n\n'+
r'\subsection{Initially muon neutrinos}'+'\n'+muon+'\n\n'+
r'\FloatBarrier'+'\n'+r'\section{Conclusions}'+'\n'+conclusion+'\n\n'+
r'\paragraph{Data availability.}'+' '+availability+'\n')

# Reflow all numbered equations at column width, without shrinking body maths.
eq={
1:r'''\begin{gathered}|\psi_\alpha(L)\rangle=\sum_{i=e,\mu,\tau}a_{\alpha i}(L)|1_i\rangle,\\p_i=|a_{\alpha i}|^2=P_{\alpha i},\qquad\sum_i p_i=1.\end{gathered}''',
2:r'''\begin{gathered}\rho_{ij}=\begin{pmatrix}p_k&0&0&0\\0&p_j&z_{ij}^*&0\\0&z_{ij}&p_i&0\\0&0&0&0\end{pmatrix},\\z_{ij}=a_{\alpha i}a_{\alpha j}^*,\qquad |z_{ij}|^2=p_ip_j.\end{gathered}''',
3:r'''\begin{aligned}\rho_i&=\operatorname{diag}(1-p_i,p_i),\\\rho_j&=\operatorname{diag}(1-p_j,p_j).\end{aligned}''',
4:r'''\begin{aligned}D_i&=\sqrt{2\operatorname{Tr}\rho_i^2-1},\\D_{ij}^2&=\frac{D_i^2+D_j^2}{2},\\D^2&=\frac{D_e^2+D_\mu^2+D_\tau^2}{3}.\end{aligned}''',
5:r'''\begin{aligned}D_i^2&=(1-2p_i)^2,\\D_{ij}^2&=\frac{(1-2p_i)^2+(1-2p_j)^2}{2}.\end{aligned}''',
6:r'''\begin{aligned}C_{ij}&=\max\{0,\lambda_1-\lambda_2-\lambda_3-\lambda_4\},\\\widetilde\rho_{ij}&=(\sigma_y\otimes\sigma_y)\rho_{ij}^*(\sigma_y\otimes\sigma_y).\end{aligned}''',
7:r'''C_{ij}=2\sqrt{p_ip_j},\qquad C_{ij}^2=4p_ip_j.''',
8:r'''\begin{aligned}C_{i|jk}^2&=2\left[1-\operatorname{Tr}\rho_i^2\right]\\&=4p_i(1-p_i).\end{aligned}''',
9:r'''\begin{aligned}\mathcal B_{ij}={}&A_0\otimes(B_0+B_1)\\&+A_1\otimes(B_0-B_1),\\&|\langle\mathcal B_{ij}\rangle|\le2.\end{aligned}''',
10:r'''\begin{aligned}B_{ij}&=\max_{A_0,A_1,B_0,B_1}|\operatorname{Tr}(\rho_{ij}\mathcal B_{ij})|\\&=2\sqrt{u_1+u_2}.\end{aligned}''',
11:r'''\begin{gathered}(T_{ij})_{mn}=\operatorname{Tr}[\rho_{ij}(\sigma_m\otimes\sigma_n)],\\m,n=x,y,z.\end{gathered}''',
12:r'''\begin{aligned}T_{ij}&=\operatorname{diag}(C_{ij},C_{ij},2p_k-1),\\\operatorname{spec}(T_{ij}^{\mathsf T}T_{ij})&=\{C_{ij}^2,C_{ij}^2,D_k^2\}.\end{aligned}''',
13:r'''B_{ij}=2\sqrt{C_{ij}^2+\max\{C_{ij}^2,D_k^2\}}.''',
14:r'''\boxed{D_i^2+C_{ij}^2+C_{ik}^2=1.}''',
15:r'''\begin{aligned}D_i^2+C_{ij}^2+C_{ik}^2&=(1-2p_i)^2\\&\quad+4p_i(p_j+p_k)\\&=1-4p_i+4p_i^2\\&\quad+4p_i(1-p_i)\\&=1.\end{aligned}''',
16:r'''1-D_i^2-C_{ij}^2=C_{ik}^2\ge0.''',
17:r'''\boxed{\begin{aligned}D^2+\frac23\big(&C_{e\mu}^2+C_{e\tau}^2\\&+C_{\mu\tau}^2\big)=1.\end{aligned}}''',
18:r'''D_{ij}^2=1-C_{ij}^2-2p_k(1-p_k).''',
19:r'''\begin{aligned}D_{ij}^2={}&1-2(p_i+p_j)\\&+2\left[(p_i+p_j)^2-2p_ip_j\right]\\={}&1-2p_k+2p_k^2-4p_ip_j.\end{aligned}''',
20:r'''\boxed{D_k^2=2D_{ij}^2+2C_{ij}^2-1.}''',
21:r'''\boxed{\begin{aligned}\frac{B_{ij}^2}{4}={}&C_{ij}^2+\max\big\{C_{ij}^2,\\&\quad 2D_{ij}^2+2C_{ij}^2-1\big\}.\end{aligned}}''',
22:r'''\boxed{\frac{B_{ij}^2}{4}=\begin{cases}2C_{ij}^2,&\Gamma_{ij}\le1,\\2D_{ij}^2+3C_{ij}^2-1,&\Gamma_{ij}>1.\end{cases}}''',
23:r'''\begin{aligned}\frac{B_{ij}^2}{8}-C_{ij}^2&=0,&&\Gamma_{ij}\le1,\\2D_{ij}^2+3C_{ij}^2-\frac{B_{ij}^2}{4}&=1,&&\Gamma_{ij}>1.\end{aligned}''',
24:r'''B_{ij}>2\quad\Longleftrightarrow\quad\begin{gathered}C_{ij}^2>\tfrac12\\\text{or }\;2D_{ij}^2+3C_{ij}^2>2.\end{gathered}''',
25:r'''\begin{aligned}D_{ij}^2+C_{ij}^2&=1,\\B_{ij}^2&=4(1+C_{ij}^2),\\D_{ij}^2+\frac{B_{ij}^2}{4}&=2.\end{aligned}''',
26:r'''\begin{gathered}q_{\min}(t)\le q\le1-t,\\q_{\min}(t)=\begin{cases}\tfrac12-t,&0\le t\le\tfrac14,\\(1-\sqrt t)^2,&\tfrac14\le t\le1.\end{cases}\end{gathered}''',
27:r'''\frac{B_{ij}^2}{4}=2C_{ij}^2+\max\{0,1-T\}.''',
28:r'''\begin{aligned}B_{ij}^2-B_{mn}^2=8\left(C_{ij}^2-C_{mn}^2\right).\end{aligned}''',
29:r'''\begin{gathered}U=R_{23}(\theta_{23})U_{13}(\theta_{13},\delta)R_{12}(\theta_{12}),\\U_{13}=\begin{pmatrix}c_{13}&0&s_{13}e^{-i\delta}\\0&1&0\\-s_{13}e^{i\delta}&0&c_{13}\end{pmatrix},\\\delta=\delta_{\mathrm{CP}}.\end{gathered}''',
30:r'''\begin{aligned}a_{\alpha\beta}(L)&=\sum_{r=1}^3 U_{\beta r}U_{\alpha r}^*e^{-im_r^2L/(2E)},\\P_{\alpha\alpha}&=1-4\sum_{r>s}|U_{\alpha r}|^2|U_{\alpha s}|^2\\&\qquad\times\sin^2\Delta_{rs}.\end{aligned}''',
31:r'''\begin{gathered}\sin^2\theta_{12}=0.308,\quad\sin^2\theta_{13}=0.02215,\\\sin^2\theta_{23}=0.470,\quad\delta_{\mathrm{CP}}=212^\circ,\\\Delta m_{21}^2=7.49\times10^{-5}\,\mathrm{eV}^2,\\\Delta m_{31}^2=2.513\times10^{-3}\,\mathrm{eV}^2.\end{gathered}''',
32:r'''\begin{aligned}P_{ee}={}&1-c_{13}^4\sin^2(2\theta_{12})\sin^2\Delta_{21}\\&-\sin^2(2\theta_{13})\big[c_{12}^2\sin^2\Delta_{31}\\&\hspace{5em}+s_{12}^2\sin^2\Delta_{32}\big].\end{aligned}''',
33:r'''\begin{gathered}(D_e^{(e)})^2+(C_{e\mu}^{(e)})^2+(C_{e\tau}^{(e)})^2=1,\\(C_{ei}^{(e)})^2=4P_{ee}P_{ei}.\end{gathered}''',
34:r'''\begin{aligned}P_{\mu\mu}=1-4\big[&|U_{\mu1}|^2|U_{\mu2}|^2\sin^2\Delta_{21}\\&+|U_{\mu1}|^2|U_{\mu3}|^2\sin^2\Delta_{31}\\&+|U_{\mu2}|^2|U_{\mu3}|^2\sin^2\Delta_{32}\big].\end{aligned}''',
35:r'''(D_\mu^{(\mu)})^2+(C_{\mu e}^{(\mu)})^2+(C_{\mu\tau}^{(\mu)})^2=1.'''
}

def reflow(m):
    n=int(re.search(r'\\tag\{(\d+)\}',m.group()).group(1))
    return r'\begin{equation}'+eq[n]+r'\tag{'+str(n)+r'}\label{eq:'+str(n)+r'}\end{equation}'
body=re.sub(r'\\begin\{equation\}.*?\\end\{equation\}',reflow,body,flags=re.S)
# Update the explanation of the standard PMNS convention, not its physics.
body=body.replace('Explicitly,','The real rotations \\(R_{12}\\) and \\(R_{23}\\) act in their indicated planes, and the complex rotation is',1)

# Single-panel survival figures stay in one column; six-panel figures span both.
def figure_layout(m):
    block=m.group();n=int(re.search(r'\\label\{fig:(\d+)\}',block).group(1))
    if n in [1,4]:
        block=block.replace(r'\begin{figure}[!htbp]',r'\begin{figure}[t]')
        block=re.sub(r'\\includegraphics\[[^\]]+\]',lambda _:r'\includegraphics[width=\columnwidth]',block)
    else:
        block=block.replace(r'\begin{figure}[!htbp]',r'\begin{figure*}[t]').replace(r'\end{figure}',r'\end{figure*}')
        block=re.sub(r'\\includegraphics\[[^\]]+\]',lambda _:r'\includegraphics[width=.92\textwidth,height=.72\textheight,keepaspectratio]',block)
    return block
body=re.sub(r'\\begin\{figure\}.*?\\end\{figure\}',figure_layout,body,flags=re.S)

# Renumber in the new logical sequence and update every numerical equation callout.
order=[int(v) for v in re.findall(r'\\tag\{(\d+)\}',body)]
assert len(order)==35 and len(set(order))==35,order
mapping={v:i+1 for i,v in enumerate(order)}
body=re.sub(r'\\tag\{(\d+)\}',lambda m:r'\tag{'+str(mapping[int(m.group(1))])+'}',body)
body=re.sub(r'\\label\{eq:(\d+)\}',lambda m:r'\label{eq:'+str(mapping[int(m.group(1))])+'}',body)
body=re.sub(r'\((\d+)\)',lambda m:'('+str(mapping[int(m.group(1))])+')' if int(m.group(1)) in mapping else m.group(),body)
body=body.replace('derived in Sect. 3','derived in Sect. 3')
body=body.replace('The muon case below extends','The muon case extends')

bib+=r'''
\bibitem{li2022} Y.-W. Li, L.-J. Li, X.-K. Song and D. Wang,
Trade-off relations of quantum resource theory in neutrino oscillations,
Eur. Phys. J. Plus \textbf{137}, 1267 (2022).
\href{https://doi.org/10.1140/epjp/s13360-022-03459-z}{doi:10.1140/epjp/s13360-022-03459-z}.
'''
entries={m.group(1):m.group(2).strip() for m in re.finditer(r'\\bibitem\{([^}]+)\}(.*?)(?=\\bibitem|\Z)',bib,re.S)}
citeorder=[]
for group in re.findall(r'\\cite\{([^}]+)\}',header+body):
    for key in group.split(','):
        if key not in citeorder:citeorder.append(key)
assert set(citeorder)==set(entries),(set(citeorder)-set(entries),set(entries)-set(citeorder))
abbrev={'Physical Review Letters':'Phys. Rev. Lett.','Physical Review A':'Phys. Rev. A',
        'Physics Letters A':'Phys. Lett. A','European Physical Journal C':'Eur. Phys. J. C',
        'Nuclear Physics B':'Nucl. Phys. B','Journal of High Energy Physics':'JHEP',
        'AIP Conference Proceedings':'AIP Conf. Proc.'}
for k in entries:
    for a,b in abbrev.items():entries[k]=entries[k].replace(a,b)
bib='\n\n'.join(r'\bibitem{'+k+'} '+entries[k] for k in citeorder)
tex=header+body+'\n'+r'\FloatBarrier\begin{thebibliography}{99}'+'\n'+bib+'\n'+r'\end{thebibliography}\end{document}'+'\n'
path.write_text(tex,encoding='utf-8')
report={'format':'EPJC two-column, svjour3 + epjc3',
        'reference_format':'Li et al., Eur. Phys. J. Plus 137, 1267 (2022)',
        'sections':re.findall(r'\\section\{([^}]+)\}',tex),
        'numbered_equations':35,'figures':6,'references':len(entries),
        'equation_renumbering_old_to_new':mapping,
        'single_column_figures':[1,4],'double_column_figures':[2,3,5,6],
        'scope':'Existing main.tex revised in place; no new document or PDF export.'}
(ROOT/'data'/'epjc_revision_checks.json').write_text(json.dumps(report,indent=2),encoding='utf-8')
print(json.dumps(report,indent=2))


==> sync_manuscript_from_tex.py <==
"""Export a reading copy of the existing main.tex; never edits the TeX source."""
from pathlib import Path
import re, json
ROOT=Path(__file__).resolve().parent
s=(ROOT/'main.tex').read_text(encoding='utf-8')

def braced(text,start):
    assert text[start]=='{'
    depth=0
    for n in range(start,len(text)):
        if text[n] in '{}' and (n==0 or text[n-1]!='\\'):
            depth += 1 if text[n]=='{' else -1
            if depth==0:return text[start+1:n],n+1
    raise ValueError('Unbalanced source group')

def prose(text):
    text=re.sub(r'\\cite\{([^}]+)\}',lambda m:'['+'; '.join('@'+v for v in m.group(1).split(','))+']',text)
    text=re.sub(r'\\textbf\{([^}]+)\}',r'**\1**',text)
    text=re.sub(r'\\emph\{([^}]+)\}',r'*\1*',text)
    text=text.replace('~',' ').replace('\\&','&')
    text=re.sub(r'\\eqref\{eq:(\d+)\}',r'(\1)',text)
    text=re.sub(r'\\ref\{fig:(\d+)\}',r'\1',text)
    return text

title,_=braced(s,s.index('{',s.index(r'\title{')))
author_text,_=braced(s,s.index('{',s.index(r'\author{')))
institute_text,_=braced(s,s.index('{',s.index(r'\institute{')))
def plain_metadata(text):
    text=re.sub(r'\\(?:thanksref|label)\{[^}]+\}','',text)
    return re.sub(r'\s+',' ',text.replace(r'\&','&')).strip()
authors=[plain_metadata(a) for a in author_text.split(r'\and')]
affiliations=[plain_metadata(a) for a in institute_text.split(r'\and')]
corresponding_keys=re.findall(r'\\thankstext\[[^]]+\]\{([^}]+)\}',s)
corresponding=[plain_metadata(a) for a in author_text.split(r'\and')
               if any(k in a for k in corresponding_keys)]
emails=re.findall(r'mailto:([^}]+)',s)
metadata=''
if any(authors):
    metadata+='**Authors:** '+', '.join(authors)+'\n\n'
if corresponding:
    metadata+='**Corresponding author:** '+', '.join(corresponding)
    if emails:metadata+=' ('+', '.join(emails)+')'
    metadata+='\n\n'
if any(affiliations):
    metadata+='**Affiliations:** '+'; '.join(affiliations)+'\n\n'
abstract=s.split(r'\begin{abstract}',1)[1].split(r'\keywords',1)[0].strip()
body=s[s.index(r'\section{Introduction}'):s.index(r'\begin{thebibliography}')]

def fig(m):
    b=m.group()
    path=re.search(r'\\includegraphics\[[^\]]*\]\{([^}]+)\}',b).group(1).replace('.pdf','.png')
    cap,_=braced(b,b.index('{',b.index(r'\caption{')))
    n=re.search(r'\\label\{fig:(\d+)\}',b).group(1)
    return '\n![Figure '+n+']('+path+')\n\n**Figure '+n+'.** '+prose(cap)+'\n'

body=re.sub(r'\\begin\{figure\*?\}.*?\\end\{figure\*?\}',fig,body,flags=re.S)
corollary_counter=[0]
def corollary(m):
    corollary_counter[0]+=1
    return '\n**Corollary '+str(corollary_counter[0])+'.**\n'
body=re.sub(r'\\begin\{corollary\}(?:\\label\{[^}]+\})?',corollary,body)
body=body.replace(r'\end{corollary}','')
body=body.replace(r'\begin{proof}','\n**Proof.**\n').replace(r'\end{proof}','')
body=body.replace(r'\begin{acknowledgements}','\n**Acknowledgements**\n').replace(r'\end{acknowledgements}','')
body=body.replace(r'\justifying\sloppy','')
body=re.sub(r'\\setlength\{\\emergencystretch\}\{[^}]+\}','',body)
body=re.sub(r'\\begin\{equation\}(.*?)\\end\{equation\}',lambda m:'\n\\[\n'+re.sub(r'\\label\{eq:\d+\}','',m.group(1))+'\n\\]\n',body,flags=re.S)
sec=[0,0]
def heading(m):
    level,title=m.group(1),m.group(2)
    if level=='section':
        sec[0]+=1;sec[1]=0
        return '\n## '+str(sec[0])+'. '+title+'\n'
    if level=='subsection':
        sec[1]+=1
        return '\n### '+str(sec[0])+'.'+str(sec[1])+'. '+title+'\n'
    return '\n**'+title+'**\n'
body=re.sub(r'\\(section|subsection|paragraph)\{([^}]+)\}',heading,body)
body=body.replace(r'\FloatBarrier','')
body=body.replace(r'\par\medskip','\n').replace(r'\noindent','')
body=prose(body)
refs=s.split(r'\begin{thebibliography}{99}',1)[1].split(r'\end{thebibliography}',1)[0]
rr=[]
for n,m in enumerate(re.finditer(r'\\bibitem\{([^}]+)\}(.*?)(?=\\bibitem|\Z)',refs,re.S),1):
    item=prose(m.group(2).strip())
    item=re.sub(r'\\href\{([^}]+)\}\{([^}]+)\}',r'[\2](\1)',item)
    rr.append(str(n)+'. [@'+m.group(1)+'] '+item)
out='# '+title+'\n\n'+metadata+'> Reading copy synchronized from the current EPJC two-column main.tex.\n\n## Abstract\n\n'+abstract+'\n\n'+body+'\n## References\n\n'+'\n\n'.join(rr)+'\n'
out=re.sub(r'\n{4,}','\n\n\n',out)
(ROOT/'manuscript.md').write_text(out,encoding='utf-8')
print('Updated manuscript.md from the authoritative main.tex.')

